The Environmental Dependence of Star Cluster Demographics

Both the star cluster mass function and the lifetimes of clusters may vary with galactic environment, but measuring this variation is challenging because in observational surveys real features of cluster demographics are invariably entangled with catalogue incompleteness. Here we analyse $\approx$ 8300 star clusters in 12 galaxies drawn from the LEGUS survey using the slug Bayesian forward modelling framework coupled to our new c-4 neural network-based completeness estimator, which allows us to incorporate realistic catalogue-inclusion probabilities directly into the likelihood and compensate for these biases. We show that this approach allows us to fit observed cluster luminosity functions with excellent fidelity at both galactic and sub-galactic scales. We find that mass function slopes are relatively universal and broadly consistent with a power law $M^{-2}$ form, but high mass truncations vary by orders of magnitude both between and within galaxies. Our fits also strongly favour models where cluster disruption is mass-independent, but the time at which disruption begins again shows wide environmental variations. Our results demonstrate that young cluster demographics are environmentally dependent, with the clearest signal appearing at the upper end of the cluster mass function, but that these variations are not well-explained by any of the models currently in the literature, and do not correlate straightforwardly with properties such as star formation rate per unit area or strength of shear.

==> anc/full_galaxy_params_ascii.txt <==
# Machine-readable table for MNRAS online supplementary material
# Delimiter: horizontal tab
# Missing/not-applicable values: NaN
# Posterior constraints are represented by a central value and separate lower/upper errors.
# For a quantity x, x_err_minus is the magnitude of the lower uncertainty and
# x_err_plus is the magnitude of the upper uncertainty.
#
# Column descriptions:
# catalogue: galaxy or sub-galaxy catalogue identifier
# model: population model; MID or MDD
# akaike_weight: Akaike weight w
# alpha_M: cluster mass-function slope
# logMbreak: log10(M_break/M_sun)
# alpha_M4: logarithmic CMF slope evaluated at 10^4 M_sun
# alpha_T: cluster age-function slope
# logT_MID: log10(T_MID/yr)
# logT_MDD0: log10(T_MDD,0/yr)
# gamma_MDD: mass-dependence exponent of the MDD model
# t4_Myr: disruption time-scale for a 10^4 M_sun cluster, in Myr
# Each fitted parameter is followed by *_err_minus and *_err_plus.
#
# Table content: Complete MID and MDD fitting results for galaxy-scale catalogues
catalogue	model	akaike_weight	alpha_M	alpha_M_err_minus	alpha_M_err_plus	logMbreak	logMbreak_err_minus	logMbreak_err_plus	alpha_M4	alpha_M4_err_minus	alpha_M4_err_plus	alpha_T	alpha_T_err_minus	alpha_T_err_plus	logT_MID	logT_MID_err_minus	logT_MID_err_plus	logT_MDD0	logT_MDD0_err_minus	logT_MDD0_err_plus	gamma_MDD	gamma_MDD_err_minus	gamma_MDD_err_plus	t4_Myr	t4_Myr_err_minus	t4_Myr_err_plus
NGC 1313	MID	1	-1.93	0.05	0.05	5.11	0.16	0.19	-2.71	0.04	0.04	-2.52	0.33	0.43	8.39	0.04	0.03	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 1313	MDD	1.34000000e-8	-1.84	0.05	0.04	5.05	0.12	0.13	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	8.41	0.18	0.1	0.1	0.04	0.09	390	54	69
NGC 1566	MID	0.54	-1.85	0.03	0.03	4.82	0.04	0.04	-2.68	0.03	0.03	-1.39	1.12	1.05	9.42	0.39	0.4	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 1566	MDD	0.46	-1.86	0.03	0.03	4.83	0.04	0.04	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	9.46	0.61	0.39	0.77	0.25	0.17	48440	31497	104888
NGC 3344	MID	0.48	-2.18	0.12	0.12	3.93	0.14	0.19	-3.19	0.07	0.09	-1.33	1.16	1.08	9.18	0.71	0.59	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 3344	MDD	0.52	-2.18	0.12	0.12	3.94	0.14	0.2	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	9.19	0.85	0.58	0.69	0.36	0.23	16328	12429	72163
NGC 3627	MID	0.999	-1.46	0.05	0.05	4.9	0.04	0.05	-2.28	0.05	0.05	-1.65	0.85	0.85	8.83	0.11	0.13	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 3627	MDD	0.00137	-1.45	0.05	0.05	4.86	0.03	0.04	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	9.31	0.7	0.49	0.59	0.33	0.3	15903	10626	66519
NGC 3738	MID	0.53	-2.24	0.06	0.08	5.82	0.79	1.54	-2.93	0.08	0.12	-1.34	1.22	1.05	9.12	0.7	0.62	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 3738	MDD	0.47	-2.24	0.06	0.08	5.68	0.69	1.65	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	9.23	0.72	0.53	0.61	0.39	0.29	13679	10502	71509
NGC 4449	MID	0.915	-1.85	0.06	0.06	5.77	0.22	0.44	-2.54	0.06	0.06	-0.64	0.05	0.04	6.39	0.05	0.05	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 4449	MDD	0.0853	-2.22	0.06	0.05	5.69	0.19	0.22	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	6.58	0.18	0.19	0.77	0.1	0.09	98	14	17
NGC 5194--NGC 5195	MID	1	-2.05	0.04	0.08	4.74	0.1	0.09	-2.89	0.03	0.06	-1.58	0.95	1.49	8.57	2.17	0.1	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 5194--NGC 5195	MDD	4.24000000e-5	-2.04	0.03	0.03	4.74	0.07	0.07	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	9.08	0.28	0.22	0.14	0.07	0.13	2213	616	1203
NGC 5253	MID	1	-1.61	0.16	0.15	5.93	0.42	1.24	-2.26	0.15	0.14	-0.69	0.14	0.12	5.9	0.68	0.63	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 5253	MDD	0.000187	-2.12	0.13	0.14	5.94	0.35	1.01	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	6.33	0.32	0.6	0.88	0.25	0.09	81	33	77
NGC 5457	MID	1	-2.04	0.05	0.05	4.61	0.08	0.23	-2.28	0.03	0.05	-0.75	1.54	0.43	9.24	0.76	0.46	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 5457	MDD	0.004	-2.02	0.04	0.04	4.56	0.06	0.07	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	9.41	0.62	0.42	0.73	0.29	0.2	34886	23123	102490
NGC 628	MID	1	-2.18	0.02	0.02	7.25	0.6	0.51	-2.73	0.05	0.04	-1.54	0.21	0.18	8.2	0.06	0.05	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 628	MDD	1.70000000e-9	-2.16	0.02	0.03	7.75	0.29	0.18	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	8.31	0.11	0.1	0.12	0.03	0.04	335	41	47
NGC 6503	MID	1	-1.85	0.12	0.15	4.34	0.42	0.31	-2.77	0.1	0.1	-0.48	0.22	0.21	7.5	0.13	1.19	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 6503	MDD	0	-1.78	0.16	0.15	3.9	0.11	0.17	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	9.28	0.94	0.54	0.71	0.34	0.22	19775	14925	84583
NGC 7793	MID	0.96	-2.24	0.21	0.32	4.38	0.46	3.48	-2.57	0.64	0.31	-0.61	1.39	0.47	7.57	0.91	1.64	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 7793	MDD	0.04	-2.18	0.13	0.13	4.12	0.16	0.25	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	8.21	0.66	0.95	0.61	0.38	0.28	1416	842	10314


==> anc/full_subregion_params_ascii.txt <==
# Machine-readable table for MNRAS online supplementary material
# Delimiter: horizontal tab
# Missing/not-applicable values: NaN
# Posterior constraints are represented by a central value and separate lower/upper errors.
# For a quantity x, x_err_minus is the magnitude of the lower uncertainty and
# x_err_plus is the magnitude of the upper uncertainty.
#
# Column descriptions:
# catalogue: galaxy or sub-galaxy catalogue identifier
# model: population model; MID or MDD
# akaike_weight: Akaike weight w
# alpha_M: cluster mass-function slope
# logMbreak: log10(M_break/M_sun)
# alpha_M4: logarithmic CMF slope evaluated at 10^4 M_sun
# alpha_T: cluster age-function slope
# logT_MID: log10(T_MID/yr)
# logT_MDD0: log10(T_MDD,0/yr)
# gamma_MDD: mass-dependence exponent of the MDD model
# t4_Myr: disruption time-scale for a 10^4 M_sun cluster, in Myr
# Each fitted parameter is followed by *_err_minus and *_err_plus.
#
# Table content: Complete MID and MDD fitting results for sub-galaxy catalogues
catalogue	model	akaike_weight	alpha_M	alpha_M_err_minus	alpha_M_err_plus	logMbreak	logMbreak_err_minus	logMbreak_err_plus	alpha_M4	alpha_M4_err_minus	alpha_M4_err_plus	alpha_T	alpha_T_err_minus	alpha_T_err_plus	logT_MID	logT_MID_err_minus	logT_MID_err_plus	logT_MDD0	logT_MDD0_err_minus	logT_MDD0_err_plus	gamma_MDD	gamma_MDD_err_minus	gamma_MDD_err_plus	t4_Myr	t4_Myr_err_minus	t4_Myr_err_plus
NGC 1313 E	MID	0.89	-1.99	0.08	0.1	5.16	0.33	1.03	-2.74	0.07	0.09	-2.46	0.38	0.56	8.35	0.05	0.05	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 1313 E	MDD	0.11	-1.8	0.09	0.1	4.76	0.19	0.22	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	8.24	0.4	0.2	0.15	0.08	0.2	332	75	113
NGC 1313 W	MID	1	-1.9	0.07	0.08	5.11	0.19	0.24	-2.68	0.05	0.06	-2.45	0.39	0.53	8.41	0.06	0.04	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 1313 W	MDD	1.22000000e-6	-1.83	0.06	0.06	5.07	0.14	0.16	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	8.39	0.26	0.15	0.13	0.06	0.12	418	72	89
NGC 5457 C	MID	0.93	-2.28	0.05	0.04	6.8	0.62	0.82	-2.87	0.07	0.07	-0.63	0.24	0.16	8.42	0.14	0.23	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 5457 C	MDD	0.07	-2.29	0.04	0.04	6.62	0.52	0.84	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	9.15	0.27	0.22	0.12	0.05	0.1	2435	724	1283
NGC 5457 NW1	MID	0.46	-1.86	0.1	0.1	4.47	0.1	0.14	-2.75	0.08	0.08	-1.29	1.22	0.97	9.36	0.44	0.44	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 5457 NW1	MDD	0.54	-1.85	0.09	0.1	4.46	0.1	0.12	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	9.43	0.69	0.41	0.74	0.35	0.2	33073	22391	109396
NGC 5457 NW2	MID	0.55	-2.28	0.13	0.18	5.01	0.44	1.85	-3.02	0.12	0.13	-1.28	1.22	1.08	9.28	0.57	0.49	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 5457 NW2	MDD	0.45	-2.28	0.14	0.16	4.96	0.39	1.42	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	9.21	0.88	0.57	0.67	0.42	0.24	13878	10492	68023
NGC 5457 NW3	MID	0.5	-1.85	0.45	0.98	4.03	0.64	2.59	-2.72	0.34	0.68	-1.18	1.39	0.94	8.36	1.01	1.2	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 5457 NW3	MDD	0.5	-1.69	0.59	1.01	3.8	0.45	1.61	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	8.56	1.15	1.05	0.56	0.39	0.34	2412	2143	40216
NGC 5457 SE	MID	0.82	-1.8	0.08	0.08	4.29	0.08	0.1	-2.73	0.06	0.06	-1.34	1.06	0.91	8.68	0.22	0.71	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 5457 SE	MDD	0.18	-1.78	0.08	0.08	4.26	0.07	0.08	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	9.07	0.82	0.62	0.59	0.37	0.3	8277	5849	45052
NGC 628 C	MID	0.96	-2.19	0.03	0.03	7.36	0.52	0.44	-2.73	0.05	0.04	-1.35	0.22	0.18	8.11	0.1	0.08	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 628 C	MDD	0.04	-2.17	0.03	0.03	7.68	0.37	0.23	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	8.01	0.12	0.12	0.21	0.04	0.05	248	30	35
NGC 628 E	MID	0.54	-1.62	0.12	0.11	4.23	0.09	0.12	-2.56	0.09	0.1	-1.37	1.13	1.08	9.23	0.64	0.54	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 628 E	MDD	0.46	-1.62	0.12	0.12	4.24	0.1	0.11	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	9.34	0.69	0.48	0.7	0.34	0.22	26713	19785	95827
NGC 7793 E	MID	1	-2.21	0.17	0.28	7.24	3.29	0.7	-2.23	0.77	0.16	-0.83	0.47	0.32	7.37	0.29	0.38	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 7793 E	MDD	0	-2.34	0.12	0.42	7.09	3.19	0.67	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	7.68	0.37	0.43	0.39	0.17	0.25	269	99	244
NGC 7793 W	MID	0.7	-2.48	0.12	0.15	7.21	2.75	0.72	-2.5	0.19	0.12	-1.53	1.28	1.04	8.42	0.56	0.36	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN
NGC 7793 W	MDD	0.3	-2.46	0.09	0.11	7.16	2.55	0.6	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	NaN	8.49	0.43	0.44	0.23	0.12	0.26	797	340	1581

